Probing New Physics with the Electron Yukawa coupling

A dedicated run of a future electron-positron collider (FCC-ee) at a center-of-mass energy equal to the Higgs boson mass would enable a direct measurement of the electron Yukawa coupling. However, it poses substantial experimental difficulties due to large backgrounds, the requirement for monochromatised $e^+e^-$ beams, and the potential extension of the FCC-ee timeline. Given this, we explore the extent to which the electron Yukawa coupling can be enhanced in simplified UV models and examine whether such scenarios can be constrained by other FCC-ee runs or upcoming experiments at the intensity frontier. Our results indicate that in certain classes of models, the $(g-2)_e$ provides a probe of the electron Yukawa coupling that is as effective or better than the FCC-ee. Nevertheless, there exist models that can lead to sizeable deviations in the electron Yukawa coupling which can only be probed in a dedicated run at the Higgs pole mass.

==> ProbingNewPhysicsWithElectronYukawa_coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96918,       2577]
NotebookOptionsPosition[     93289,       2503]
NotebookOutlinePosition[     93688,       2519]
CellTagsIndexPosition[     93645,       2516]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Wilson coefficients", "Title",
 CellChangeTimes->{{3.94552418736078*^9, 
  3.945524215680861*^9}},ExpressionUUID->"fb3bd8ab-f7e3-475a-8e42-\
c5682ce3f152"],

Cell[CellGroupData[{

Cell["Models with scalars", "Chapter",
 CellChangeTimes->{{3.9455242197883377`*^9, 
  3.945524223067667*^9}},ExpressionUUID->"5e538a1e-6d26-461e-be11-\
aa8b8cba6060"],

Cell[CellGroupData[{

Cell["Model with one scalar doublet", "Subsection",
 CellChangeTimes->{{3.9456127955860558`*^9, 3.9456128003100767`*^9}, {
  3.945612830460127*^9, 
  3.945612834059476*^9}},ExpressionUUID->"4b290b10-2729-4099-80a5-\
eee03cb88121"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefvarphi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      FractionBox[
       RowBox[{"yevarphi", " ", "\[Lambda]\[CurlyPhi]"}], 
       SuperscriptBox["\[CapitalLambda]", "2"]]}], ",", "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["gY", "4"], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["yevarphi", "2"]}], 
        RowBox[{"576", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["yevarphi", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["gY", "4"], 
        RowBox[{"3840", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["yevarphi", "2"]}], 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["yevarphi", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["gL", "4"], 
         RowBox[{"3840", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["yevarphi", "2"]}], 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]\[CurlyPhi]", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945679323829033*^9, 3.945679330902025*^9}, {
  3.9456804179195147`*^9, 3.945680439398711*^9}, {3.945680470532957*^9, 
  3.9456806159466476`*^9}, {3.948771453048182*^9, 
  3.948771453164524*^9}},ExpressionUUID->"7b2708c0-4868-45c7-8487-\
406abd0f2252"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Model S1: ",
 Cell[BoxData[
  RowBox[{"\[CurlyPhi]", "+", "S"}]], "InlineCode",ExpressionUUID->
  "540e738e-c54b-46a0-b833-763979fe3ebd"]
}], "Subsection",
 CellChangeTimes->{{3.945612807970868*^9, 3.9456128386353483`*^9}, {
  3.9456128733646307`*^9, 
  3.94561287588927*^9}},ExpressionUUID->"ab5f75b2-de47-4dbb-a94a-\
cfdd1e3d0f67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefS1", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"yevarphi", " ", "\[Kappa]S", " ", "\[Kappa]S\[CurlyPhi]"}], 
         
         SuperscriptBox["\[CapitalLambda]", "4"]]}], "+", 
       FractionBox[
        RowBox[{"yevarphi", " ", "\[Lambda]\[CurlyPhi]"}], 
        SuperscriptBox["\[CapitalLambda]", "2"]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"3840", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["yevarphi", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        SuperscriptBox["gY", "4"], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["yevarphi", "2"]}], 
        RowBox[{"576", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["yevarphi", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"7680", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["yevarphi", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        SuperscriptBox["gY", "4"], 
        RowBox[{"3840", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["yevarphi", "2"]}], 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["yevarphi", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox["gL", "2"], " ", 
          SuperscriptBox["\[Kappa]S", "2"]}], 
         RowBox[{"2304", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "4"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"7680", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["yevarphi", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        SuperscriptBox["gL", "4"], 
        RowBox[{"3840", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["yevarphi", "2"]}], 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"960", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Kappa]S", "4"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"37", " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Kappa]S\[CurlyPhi]", "4"], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Kappa]S", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
        "9", " ", "\[Kappa]S", " ", "\[Kappa]S\[CurlyPhi]", " ", 
         "\[Lambda]\[CurlyPhi]"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{
        "9", " ", "\[Kappa]S", " ", "\[Kappa]S\[CurlyPhi]", " ", 
         "\[Lambda]\[CurlyPhi]"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]\[CurlyPhi]", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]S", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Kappa]S\[CurlyPhi]", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{
        "3", " ", "\[Kappa]S", " ", "\[Kappa]S\[CurlyPhi]", " ", 
         "\[Lambda]\[CurlyPhi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{
        "3", " ", "\[Kappa]S", " ", "\[Kappa]S\[CurlyPhi]", " ", 
         "\[Lambda]\[CurlyPhi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94568074281763*^9, 3.945680747372415*^9}, {
  3.945680779587259*^9, 3.945680794390847*^9}, {3.945681594263772*^9, 
  3.945681695824346*^9}, {3.948789535692819*^9, 
  3.948789535886615*^9}},ExpressionUUID->"a9d8ce3c-4b02-4bca-ae1d-\
43c8a59cb4ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Model S2: ",
 Cell[BoxData[
  RowBox[{"\[CurlyPhi]", "+", "\[CapitalXi]"}]], "InlineCode",ExpressionUUID->
  "4f8dc1fd-5642-4c49-a230-92946e289ee1"]
}], "Subsection",
 CellChangeTimes->{{3.9456128797578287`*^9, 
  3.94561290544628*^9}},ExpressionUUID->"77814afc-540a-44f0-adfa-\
074bbcc5d933"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefS2", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
         "yevarphi", " ", "\[Kappa]Xi", " ", "\[Kappa]Xi\[CurlyPhi]"}], 
         SuperscriptBox["\[CapitalLambda]", "4"]]}], "+", 
       FractionBox[
        RowBox[{"yevarphi", " ", "\[Lambda]\[CurlyPhi]"}], 
        SuperscriptBox["\[CapitalLambda]", "2"]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["yevarphi", "2"], " ", 
        SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "4"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["yevarphi", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["yevarphi", "2"], " ", 
        SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "4"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["gL", "2"], " ", 
          SuperscriptBox["\[Kappa]Xi", "2"]}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"]}], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"]}], 
        RowBox[{"640", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      FractionBox[
       RowBox[{"gL", " ", "gY", " ", 
        SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"]}], 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "4"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Kappa]Xi", "4"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"]}], 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"]}], 
        SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
       FractionBox[
        RowBox[{
        "5", " ", "\[Kappa]Xi", " ", "\[Kappa]Xi\[CurlyPhi]", " ", 
         "\[Lambda]\[CurlyPhi]"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{
        "\[Kappa]Xi", " ", "\[Kappa]Xi\[CurlyPhi]", " ", 
         "\[Lambda]\[CurlyPhi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Kappa]Xi", "4"]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "6"]}]]}], "+", 
       FractionBox[
        RowBox[{"29", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "4"]}], 
        RowBox[{"640", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        SuperscriptBox["\[Kappa]Xi", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
        "\[Kappa]Xi", " ", "\[Kappa]Xi\[CurlyPhi]", " ", 
         "\[Lambda]\[CurlyPhi]"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]\[CurlyPhi]", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi\[CurlyPhi]", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        RowBox[{
        "\[Kappa]Xi", " ", "\[Kappa]Xi\[CurlyPhi]", " ", 
         "\[Lambda]\[CurlyPhi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9456818406003733`*^9, 3.945681940825595*^9}, 
   3.9456819727217407`*^9, 3.945772874296638*^9, {3.945775151987496*^9, 
   3.945775153973096*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"8867ba96-444c-41f6-92c8-8a141e8d129a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Models with VLL pairs", "Chapter",
 CellChangeTimes->{{3.945524225620193*^9, 
  3.945524234983906*^9}},ExpressionUUID->"d87e7cc5-9585-4c79-983d-\
2302066c7b2b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Model L1: ",
 Cell[BoxData[
  RowBox[{"E", "+", 
   SubscriptBox["\[CapitalDelta]", "1"]}]], "InlineCode",ExpressionUUID->
  "d60d9e94-bfca-4cc3-9a3c-b44e79939f03"]
}], "Subsection",
 CellChangeTimes->{{3.9456126431302977`*^9, 
  3.9456126726705723`*^9}},ExpressionUUID->"178d8765-21b7-44b5-a01b-\
53bd27125d85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefL1", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
        "\[Lambda]E", " ", "\[Lambda]E\[CapitalDelta]1", " ", 
         "\[Lambda]\[CapitalDelta]1"}], 
        SuperscriptBox["\[CapitalLambda]", "2"]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      FractionBox[
       SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]E", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"47", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "2"]}], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]E", "2"]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "2"]}], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"gL", " ", "gY", " ", 
          SuperscriptBox["\[Lambda]E", "2"]}], 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"13", " ", "gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "2"]}], 
        RowBox[{"960", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]E", "4"], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "2"]}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "4"], 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]E", "4"], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "4"], 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945613062857448*^9, 3.945613070358642*^9}, {
  3.945671967464644*^9, 3.94567207816194*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9ccb86ad-e021-471a-8011-9bf9470fe0b6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Model L2: ",
 Cell[BoxData[
  RowBox[{"E", "+", 
   SubscriptBox["\[CapitalDelta]", "3"]}]], "InlineCode",ExpressionUUID->
  "360061d2-9f35-40ea-bb4c-fb035959fcf4"]
}], "Subsection",
 CellChangeTimes->{{3.9456126770129004`*^9, 
  3.945612700211904*^9}},ExpressionUUID->"4d6fdef5-5f7c-435e-a9cd-\
495d502e84e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefL2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
        "\[Lambda]E", " ", "\[Lambda]E\[CapitalDelta]3", " ", 
         "\[Lambda]\[CapitalDelta]3"}], 
        SuperscriptBox["\[CapitalLambda]", "2"]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]E", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"127", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "2"]}], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]E", "2"]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "2"]}], 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"gL", " ", "gY", " ", 
          SuperscriptBox["\[Lambda]E", "2"]}], 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"9", " ", "gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "2"]}], 
        RowBox[{"320", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]E", "4"], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "2"]}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "4"], 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]3", "4"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]E", "4"], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "4"], 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]E\[CapitalDelta]3", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]3", "4"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945613078908099*^9, 3.945613079055789*^9}, {
  3.945672324367971*^9, 3.945672385456298*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"8475eaf5-3be2-4ad6-9930-d47536bf0e22"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Model L3: ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "1"], "+", 
   SubscriptBox["\[CapitalDelta]", "3"]}]], "InlineCode",ExpressionUUID->
  "9938e105-527b-4c62-9542-229e1d05cb2d"]
}], "Subsection",
 CellChangeTimes->{{3.945612703990286*^9, 
  3.94561275594354*^9}},ExpressionUUID->"cbb4e849-bd28-43f3-9225-\
301fb863c98b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefL3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      FractionBox[
       RowBox[{
       "\[Lambda]\[CapitalDelta]3", " ", "\[Lambda]\[CapitalSigma]1", " ", 
        "\[Lambda]\[CapitalSigma]1\[CapitalDelta]3"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      FractionBox[
       SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"127", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]3", "2"]}], 
        RowBox[{"2560", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"101", " ", 
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]3", "2"]}], 
        RowBox[{"7680", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"119", " ", "gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]3", "2"]}], 
        RowBox[{"3840", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "4"], 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]3", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]3", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]3", "4"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]\[CapitalDelta]3", "4"], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]3", "2"]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]3", "4"], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.945613082439682*^9, 3.9456130825407047`*^9}, {
  3.9456791544212723`*^9, 3.9456792111566477`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a05fb814-8359-49c5-922b-0ef51762566b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Model L4: ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "1"], "+", 
   SubscriptBox["\[CapitalDelta]", "1"]}]], "InlineCode",ExpressionUUID->
  "60fc0618-10eb-462b-8c59-bc09d4db04ee"]
}], "Subsection",
 CellChangeTimes->{{3.945612763659315*^9, 
  3.945612780872617*^9}},ExpressionUUID->"8eaec489-320e-4959-9aff-\
ac36ed254079"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefL4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
        "\[Lambda]\[CapitalDelta]1", " ", "\[Lambda]\[CapitalSigma]1", " ", 
         "\[Lambda]\[CapitalSigma]1\[CapitalDelta]1"}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      FractionBox[
       SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      FractionBox[
       SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"47", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]1", "2"]}], 
        RowBox[{"2560", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"101", " ", 
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]1", "2"]}], 
        RowBox[{"7680", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"gL", " ", "gY", " ", 
          SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", "gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]1", "2"]}], 
        RowBox[{"1280", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]1", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]1", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]1", "4"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"15", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]1", "2"]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalSigma]1\[CapitalDelta]1", "4"], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.945613084871831*^9, 3.9456130910915413`*^9}, {
  3.9456788253458557`*^9, 3.945678907454534*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"3b969d4f-0d51-42b3-8021-61d5391e3b99"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Models with one VLL and one scalar", "Chapter",
 CellChangeTimes->{{3.9455242373609056`*^9, 
  3.945524247362018*^9}},ExpressionUUID->"c6df257f-8340-4227-adf4-\
eecdefb7e7a3"],

Cell[CellGroupData[{

Cell[TextData[{
 "Model SL1: ",
 Cell[BoxData[
  RowBox[{"E", "+", "S"}]], "InlineCode",ExpressionUUID->
  "0457b384-5ac6-4624-b486-6924dfd6ce6b"]
}], "Subsection",
 CellChangeTimes->{{3.945591784889328*^9, 3.945591790897908*^9}, 
   3.945596766133828*^9},ExpressionUUID->"fd0121bb-eaa5-4e74-bf54-\
334fd881c31c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefSL1", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Kappa]S", " ", "\[Lambda]E", " ", "\[Lambda]SE"}], 
        SuperscriptBox["\[CapitalLambda]", "3"]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]E", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         SuperscriptBox["\[Lambda]SE", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         SuperscriptBox["\[Lambda]SE", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Lambda]E", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         SuperscriptBox["\[Lambda]SE", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         SuperscriptBox["\[Lambda]SE", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Lambda]E", "2"], " ", 
        SuperscriptBox["\[Lambda]SE", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}], ",", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]E", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]E", "2"]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]E", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E", "4"], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Kappa]S", "4"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Kappa]S", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Lambda]E", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]E", "4"], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Lambda]SE", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]S", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Lambda]E", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Lambda]SE", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9455919864008303`*^9, 
  3.945592019726041*^9}},ExpressionUUID->"f782e5aa-6a64-454f-906e-\
8227d56e3aa0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Model SL2: ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[CapitalDelta]", "1"], "+", "S"}]], "InlineCode",
  ExpressionUUID->"a9a57c5f-d396-4c3d-baf7-a7ea13209bef"]
}], "Subsection",
 CellChangeTimes->{{3.945592463582699*^9, 3.94559247449483*^9}, {
  3.945596762298359*^9, 
  3.9455967785984583`*^9}},ExpressionUUID->"4cd6bb68-c913-47fd-a288-\
d7e09082e9e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefSL2", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
        "\[Kappa]S", " ", "\[Lambda]S\[CapitalDelta]1", " ", 
         "\[Lambda]\[CapitalDelta]1"}], 
        SuperscriptBox["\[CapitalLambda]", "3"]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]S\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]S\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Kappa]S", "2"], " ", 
          SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "4"]}]]}], "+", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]S\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]S\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Kappa]S", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["gL", "2"], " ", 
        SuperscriptBox["\[Kappa]S", "2"]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "4"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Kappa]S", "4"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Kappa]S", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Lambda]S\[CapitalDelta]1", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]S", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Lambda]S\[CapitalDelta]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]S", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945592953774908*^9, 
  3.945593036907111*^9}},ExpressionUUID->"7fe3bff1-1f1e-439e-9f0c-\
758c83ae8e13"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Model SL3: ",
 Cell[BoxData[
  RowBox[{"\[CapitalXi]", "+", 
   SubscriptBox["\[CapitalDelta]", "1"]}]], "InlineCode",ExpressionUUID->
  "25157453-a9ca-498e-9a8f-1a5ae346163b"]
}], "Subsection",
 CellChangeTimes->{{3.945593192643301*^9, 3.9455932106428337`*^9}, 
   3.945596750979562*^9, {3.945596783031098*^9, 
   3.945596788599985*^9}},ExpressionUUID->"c6fdf81c-381f-4c2b-bf00-\
b56dac6531ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefSL3", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
        "\[Kappa]Xi", " ", "\[Lambda]Xi\[CapitalDelta]1", " ", 
         "\[Lambda]\[CapitalDelta]1"}], 
        SuperscriptBox["\[CapitalLambda]", "3"]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Kappa]Xi", "2"], " ", 
          SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "4"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Kappa]Xi", "2"], " ", 
          SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "4"]}]]}], "+", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"gL", " ", "gY", " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Kappa]Xi", "4"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"]}], 
        SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Kappa]Xi", "4"]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "6"]}]]}], "+", 
       FractionBox[
        SuperscriptBox["\[Kappa]Xi", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalDelta]1", "4"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalDelta]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalDelta]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945596389227331*^9, 3.9455964584556303`*^9}, {
   3.945596491429509*^9, 3.9455965067526484`*^9}, 3.945597734559327*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"c926ad5d-8850-40ef-9bff-3f1dc8d02714"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Model SL4: ",
 Cell[BoxData[
  RowBox[{"\[CapitalXi]", "+", 
   SubscriptBox["\[CapitalSigma]", "1"]}]], "InlineCode",ExpressionUUID->
  "d83cd5ef-c662-4f72-adc8-d0af54c99942"]
}], "Subsection",
 CellChangeTimes->{{3.94559651464447*^9, 3.94559652494952*^9}, 
   3.945596758065975*^9, {3.945596800153293*^9, 3.9455968076461782`*^9}, 
   3.945597849707165*^9},ExpressionUUID->"1f36c1ed-86d7-4eee-a539-\
f7065250c71e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefsSL4", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ceH", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
        "\[Kappa]Xi", " ", "\[Lambda]Xi\[CapitalSigma]1", " ", 
         "\[Lambda]\[CapitalSigma]1"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "3"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl1", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"69", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHl3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Kappa]Xi", "2"], " ", 
          SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
         RowBox[{"1024", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "4"]}]]}], "+", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"31", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHe", "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"], " ", 
        SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHW", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["gL", "2"], " ", 
          SuperscriptBox["\[Kappa]Xi", "2"]}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "4"]}]]}], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["gL", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHB", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Kappa]Xi", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["gY", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHWB", "\[Rule]", 
      FractionBox[
       RowBox[{"gL", " ", "gY", " ", 
        SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHDD", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Kappa]Xi", "6"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "10"]}]]}], "-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "8"]}]], "+", 
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "6"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "10"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "8"]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cHbox", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Kappa]Xi", "4"]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "6"]}]]}], "+", 
       FractionBox[
        SuperscriptBox["\[Kappa]Xi", "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        SuperscriptBox["\[Lambda]\[CapitalSigma]1", "4"], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]Xi", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]Xi\[CapitalSigma]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Kappa]Xi", "2"], " ", 
         SuperscriptBox["\[Lambda]\[CapitalSigma]1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mu", "2"], 
           SuperscriptBox["\[CapitalLambda]", "2"]], "]"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945597717133978*^9, 3.945597830526041*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"2869cdd1-1935-4216-97c4-9222b1d38e29"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Additional parameters", "Title",
 CellChangeTimes->{{3.945524261701292*^9, 
  3.945524276711181*^9}},ExpressionUUID->"3f6faa64-ef7f-4759-8165-\
2a167a255216"],

Cell["Values of the parameters used to make the fits.", "Text",
 CellChangeTimes->{{3.945524278554224*^9, 
  3.9455242894500647`*^9}},ExpressionUUID->"b2ff5ca6-5b78-4e51-8a80-\
f9655b14f73b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"parameters", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gL", "\[Rule]", "0.64842"}], ",", "\[IndentingNewLine]", 
     RowBox[{"gY", "\[Rule]", "0.358020778"}], ",", "\[IndentingNewLine]", 
     RowBox[{"gs", "\[Rule]", "1.21719969"}], ",", "\[IndentingNewLine]", 
     RowBox[{"v", "->", 
      RowBox[{"246.2", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}]}]}]}], " ", ",", "\[IndentingNewLine]", 
     RowBox[{"me", "->", 
      RowBox[{"0.511", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "6"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"mHiggs", "->", 
      RowBox[{"125.2", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Lambda]", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mHiggs", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"v", "^", "2"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"mZ", "->", 
      RowBox[{"91.188", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}]}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"751e859f-b178-4ee1-8053-6332bd4dd345"]
}, Open  ]]
},
WindowSize->{1440, 1010},
WindowMargins->{{-1972, Automatic}, {725, Automatic}},
FrontEndVersion->"14.1 for Mac OS X x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f5e3a140-df6c-4378-a867-1816f300f58c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 96, "Title",ExpressionUUID->"fb3bd8ab-f7e3-475a-8e42-c5682ce3f152"],
Cell[CellGroupData[{
Cell[766, 29, 166, 3, 67, "Chapter",ExpressionUUID->"5e538a1e-6d26-461e-be11-aa8b8cba6060"],
Cell[CellGroupData[{
Cell[957, 36, 230, 4, 53, "Subsection",ExpressionUUID->"4b290b10-2729-4099-80a5-eee03cb88121"],
Cell[1190, 42, 3623, 94, 347, "Input",ExpressionUUID->"7b2708c0-4868-45c7-8487-406abd0f2252"]
}, Closed]],
Cell[CellGroupData[{
Cell[4850, 141, 351, 9, 37, "Subsection",ExpressionUUID->"ab5f75b2-de47-4dbb-a94a-cfdd1e3d0f67"],
Cell[5204, 152, 12209, 322, 464, "Input",ExpressionUUID->"a9d8ce3c-4b02-4bca-ae1d-43c8a59cb4ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17450, 479, 311, 8, 53, "Subsection",ExpressionUUID->"77814afc-540a-44f0-adfa-074bbcc5d933"],
Cell[17764, 489, 8365, 221, 463, "Input",ExpressionUUID->"8867ba96-444c-41f6-92c8-8a141e8d129a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26178, 716, 166, 3, 67, "Chapter",ExpressionUUID->"d87e7cc5-9585-4c79-983d-2302066c7b2b"],
Cell[CellGroupData[{
Cell[26369, 723, 330, 9, 54, "Subsection",ExpressionUUID->"178d8765-21b7-44b5-a01b-53bd27125d85"],
Cell[26702, 734, 6341, 164, 489, "Input",ExpressionUUID->"9ccb86ad-e021-471a-8011-9bf9470fe0b6"]
}, Closed]],
Cell[CellGroupData[{
Cell[33080, 903, 328, 9, 38, "Subsection",ExpressionUUID->"4d6fdef5-5f7c-435e-a9cd-495d502e84e4"],
Cell[33411, 914, 6356, 165, 459, "Input",ExpressionUUID->"8475eaf5-3be2-4ad6-9930-d47536bf0e22"]
}, Closed]],
Cell[CellGroupData[{
Cell[39804, 1084, 362, 10, 38, "Subsection",ExpressionUUID->"cbb4e849-bd28-43f3-9225-301fb863c98b"],
Cell[40169, 1096, 6360, 158, 428, "Input",ExpressionUUID->"a05fb814-8359-49c5-922b-0ef51762566b"]
}, Closed]],
Cell[CellGroupData[{
Cell[46566, 1259, 363, 10, 38, "Subsection",ExpressionUUID->"8eaec489-320e-4959-9aff-ac36ed254079"],
Cell[46932, 1271, 6377, 159, 428, "Input",ExpressionUUID->"3b969d4f-0d51-42b3-8021-61d5391e3b99"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[53358, 1436, 181, 3, 56, "Chapter",ExpressionUUID->"c6df257f-8340-4227-adf4-eecdefb7e7a3"],
Cell[CellGroupData[{
Cell[53564, 1443, 313, 8, 53, "Subsection",ExpressionUUID->"fd0121bb-eaa5-4e74-bf54-334fd881c31c"],
Cell[53880, 1453, 7140, 194, 567, "Input",ExpressionUUID->"f782e5aa-6a64-454f-906e-8227d56e3aa0"]
}, Closed]],
Cell[CellGroupData[{
Cell[61057, 1652, 377, 10, 37, "Subsection",ExpressionUUID->"4cd6bb68-c913-47fd-a288-d7e09082e9e8"],
Cell[61437, 1664, 7531, 197, 605, "Input",ExpressionUUID->"7fe3bff1-1f1e-439e-9f0c-758c83ae8e13"]
}, Closed]],
Cell[CellGroupData[{
Cell[69005, 1866, 413, 10, 37, "Subsection",ExpressionUUID->"c6fdf81c-381f-4c2b-bf00-b56dac6531ad"],
Cell[69421, 1878, 10024, 258, 677, "Input",ExpressionUUID->"c926ad5d-8850-40ef-9bff-3f1dc8d02714"]
}, Closed]],
Cell[CellGroupData[{
Cell[79482, 2141, 433, 10, 37, "Subsection",ExpressionUUID->"1f36c1ed-86d7-4eee-a539-f7065250c71e"],
Cell[79918, 2153, 11548, 294, 640, "Input",ExpressionUUID->"2869cdd1-1935-4216-97c4-9222b1d38e29"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91527, 2454, 164, 3, 96, "Title",ExpressionUUID->"3f6faa64-ef7f-4759-8165-2a167a255216"],
Cell[91694, 2459, 191, 3, 33, "Text",ExpressionUUID->"b2ff5ca6-5b78-4e51-8a80-f9655b14f73b"],
Cell[91888, 2464, 1385, 36, 213, "Input",ExpressionUUID->"751e859f-b178-4ee1-8053-6332bd4dd345"]
}, Open  ]]
}
]
*)


